Hamilton decompositions of the directed 3-torus: a return-map and odometer view

We prove that the directed 3-torus D_3(m), or equivalently the Cartesian product of three directed m-cycles, admits a decomposition into three arc-disjoint directed Hamilton cycles for every integer m >= 3. The proof reduces Hamiltonicity to the m-step return maps on the layer section S=i+j+k=0. For odd m, five Kempe swaps of the canonical coloring produce return maps that are explicitly affine-conjugate to the standard 2-dimensional odometer. For even m, a sign-product invariant rules out Kempe-from-canonical constructions, and a different low-layer witness reduces after one further first-return map to a finite-defect clock-and-carry system. The remaining closure is a finite splice analysis, and the case m=4 is handled separately by a finite witness. A Lean 4 formalization accompanies the construction.

==> anc/ARTIFACTS_README_evenbundle_editorial_revision.md <==
# Supporting-information files (editorial revision)

These files accompany the manuscript `d3torus_complete_m_ge_3_odometer_revision_v8_rewrite.tex` as supporting information. They keep the executable checks focused on the places where a referee or editor would most naturally want to verify the construction.

For submission, upload the `anc/` bundle as a LaTeX supplementary file. The companion manifest `SuppInfo_manifest.md` gives the short journal-facing description of the bundle.

## Included files

- `route_e_even.py` - main direct verifier for the Route E construction.
- `routee_return_formula_tables_check.py` - checks the partition sets, low-layer words, and displayed return-map formulas.
- `routee_first_return_check.py` - checks the appendix first-return maps and return-time formulas.
- `routee_large_m_certificate.py` - proof-backed O(1) certificate path for very large even `m`.
- `m4_witness.json` - machine-readable finite witness for the `m=4` decomposition.
- `verify_m4_witness.py` - checks the `m=4` witness against the direction table and extracted cycles.
- `run_even_artifact_suite.py` - convenience runner for the full suite.
- `requirements-artifacts.txt` - minimal dependency note.

## Recommended commands

### Full suite (default)

```bash
python run_even_artifact_suite.py
```

### Quick sweep

```bash
python run_even_artifact_suite.py --theorem-max 500 --tables-max 24 --first-return-max 40 --p0-max 0 --full-max 0
```

### Main direct verifier only

```bash
python route_e_even.py 500 --mode theorem
python route_e_even.py 60 --mode p0-check
python route_e_even.py 30 --mode full-check
```

### Large-`m` proof-backed certificates

```bash
python routee_large_m_certificate.py --m-list 1000,1000000,1000000000
```

### Boundary case `m=4`

```bash
python verify_m4_witness.py
```

## Scope

These artifacts are verification aids only. They are not part of the proofs.

The bundle separates two roles:

- Route E scripts audit the technically delicate even case `m >= 6`.
- `routee_large_m_certificate.py` is the post-proof large-`m` path: it evaluates the splice normal forms and return-time identities directly, so the cost per tested `m` is constant.
- The `m=4` files provide a compact machine-readable finite witness, so the paper no longer needs to print three full 64-cycles inline.


==> anc/SuppInfo_manifest.md <==
# Supporting Information Manifest

This directory is intended for submission as the supporting-information bundle for
`d3torus_complete_m_ge_3_odometer_revision_v8_rewrite.tex`.

## Contents

- `route_e_even.py`: main deterministic verifier for the even-case Route E construction.
- `routee_return_formula_tables_check.py`: checks the partition sets, low-layer words, and displayed return-map formulas.
- `routee_first_return_check.py`: checks the appendix first-return formulas against the displayed return maps.
- `routee_large_m_certificate.py`: proof-backed O(1) certificate path for very large even `m`.
- `m4_witness.json`: machine-readable finite witness for the case `m = 4`.
- `verify_m4_witness.py`: checks the `m = 4` witness against the printed direction table.
- `run_even_artifact_suite.py`: convenience runner for the full verification bundle.
- `requirements-artifacts.txt`: minimal dependency note.
- `ARTIFACTS_README_evenbundle_editorial_revision.md`: fuller technical README for the bundle.

## Submission note

These files are supporting information only. They are verification aids for the
construction described in Appendix E of the manuscript and are not part of the
formal proofs.

## Suggested archive name

`SuppInfo_d3torus_complete_m_ge_3_v8.zip`


==> anc/m4_cycle_lists.txt <==
Color 0:
(0,0,0) -> (0,0,1) -> (1,0,1) -> (1,0,2) -> (1,1,2) -> (1,1,3) -> (2,1,3) -> (2,1,0) -> (3,1,0) -> (3,1,1) -> (3,1,2) -> (3,2,2) -> (3,2,3) -> (3,2,0) -> (3,2,1) -> (0,2,1) ->

(1,2,1) -> (1,2,2) -> (1,2,3) -> (1,3,3) -> (1,3,0) -> (1,3,1) -> (1,3,2) -> (2,3,2) -> (3,3,2) -> (3,3,3) -> (3,3,0) -> (3,3,1) -> (3,0,1) -> (3,0,2) -> (0,0,2) -> (0,1,2) ->

(0,2,2) -> (0,2,3) -> (0,2,0) -> (0,3,0) -> (0,3,1) -> (0,3,2) -> (0,3,3) -> (0,0,3) -> (1,0,3) -> (1,0,0) -> (1,1,0) -> (1,2,0) -> (2,2,0) -> (2,2,1) -> (2,3,1) -> (2,0,1) ->

(2,0,2) -> (2,0,3) -> (3,0,3) -> (3,1,3) -> (0,1,3) -> (0,1,0) -> (0,1,1) -> (1,1,1) -> (2,1,1) -> (2,1,2) -> (2,2,2) -> (2,2,3) -> (2,3,3) -> (2,3,0) -> (2,0,0) -> (3,0,0) ->

(0,0,0).



Color 1:
(0,0,0) -> (0,1,0) -> (1,1,0) -> (2,1,0) -> (2,2,0) -> (2,3,0) -> (3,3,0) -> (0,3,0) -> (1,3,0) -> (1,0,0) -> (1,0,1) -> (1,1,1) -> (1,1,2) -> (2,1,2) -> (2,1,3) -> (2,2,3) ->

(3,2,3) -> (3,3,3) -> (3,0,3) -> (3,0,0) -> (3,0,1) -> (0,0,1) -> (0,1,1) -> (0,1,2) -> (0,1,3) -> (0,2,3) -> (0,3,3) -> (1,3,3) -> (2,3,3) -> (2,0,3) -> (2,0,0) -> (2,0,1) ->

(2,1,1) -> (3,1,1) -> (3,2,1) -> (3,2,2) -> (0,2,2) -> (1,2,2) -> (1,3,2) -> (1,0,2) -> (1,0,3) -> (1,1,3) -> (1,2,3) -> (1,2,0) -> (1,2,1) -> (2,2,1) -> (2,2,2) -> (2,3,2) ->

(2,0,2) -> (3,0,2) -> (3,1,2) -> (3,1,3) -> (3,1,0) -> (3,2,0) -> (0,2,0) -> (0,2,1) -> (0,3,1) -> (1,3,1) -> (2,3,1) -> (3,3,1) -> (3,3,2) -> (0,3,2) -> (0,0,2) -> (0,0,3) ->

(0,0,0).



Color 2:
(0,0,0) -> (1,0,0) -> (2,0,0) -> (2,1,0) -> (2,1,1) -> (2,2,1) -> (3,2,1) -> (3,3,1) -> (0,3,1) -> (0,0,1) -> (0,0,2) -> (1,0,2) -> (2,0,2) -> (2,1,2) -> (3,1,2) -> (0,1,2) ->

(1,1,2) -> (1,2,2) -> (2,2,2) -> (3,2,2) -> (3,3,2) -> (3,0,2) -> (3,0,3) -> (0,0,3) -> (0,1,3) -> (1,1,3) -> (1,1,0) -> (1,1,1) -> (1,2,1) -> (1,3,1) -> (1,0,1) -> (2,0,1) ->

(3,0,1) -> (3,1,1) -> (0,1,1) -> (0,2,1) -> (0,2,2) -> (0,3,2) -> (1,3,2) -> (1,3,3) -> (1,0,3) -> (2,0,3) -> (2,1,3) -> (3,1,3) -> (3,2,3) -> (0,2,3) -> (1,2,3) -> (2,2,3) ->

(2,2,0) -> (3,2,0) -> (3,3,0) -> (3,0,0) -> (3,1,0) -> (0,1,0) -> (0,2,0) -> (1,2,0) -> (1,3,0) -> (2,3,0) -> (2,3,1) -> (2,3,2) -> (2,3,3) -> (3,3,3) -> (0,3,3) -> (0,3,0) ->

(0,0,0).\par

==> anc/m4_witness.json <==
{
  "m": 4,
  "direction_table": {
    "0": [
      [
        "210",
        "012",
        "120",
        "021"
      ],
      [
        "201",
        "021",
        "120",
        "210"
      ],
      [
        "120",
        "012",
        "201",
        "210"
      ],
      [
        "201",
        "201",
        "210",
        "102"
      ]
    ],
    "1": [
      [
        "120",
        "210",
        "120",
        "210"
      ],
      [
        "102",
        "021",
        "201",
        "012"
      ],
      [
        "021",
        "201",
        "210",
        "120"
      ],
      [
        "210",
        "201",
        "012",
        "201"
      ]
    ],
    "2": [
      [
        "021",
        "210",
        "201",
        "021"
      ],
      [
        "012",
        "201",
        "120",
        "210"
      ],
      [
        "210",
        "120",
        "210",
        "102"
      ],
      [
        "102",
        "102",
        "012",
        "210"
      ]
    ],
    "3": [
      [
        "021",
        "201",
        "012",
        "120"
      ],
      [
        "210",
        "210",
        "120",
        "021"
      ],
      [
        "201",
        "021",
        "201",
        "210"
      ],
      [
        "201",
        "120",
        "201",
        "210"
      ]
    ]
  },
  "cycles_from_start_000": {
    "0": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        0,
        2
      ],
      [
        1,
        1,
        2
      ],
      [
        1,
        1,
        3
      ],
      [
        2,
        1,
        3
      ],
      [
        2,
        1,
        0
      ],
      [
        3,
        1,
        0
      ],
      [
        3,
        1,
        1
      ],
      [
        3,
        1,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        3,
        2,
        3
      ],
      [
        3,
        2,
        0
      ],
      [
        3,
        2,
        1
      ],
      [
        0,
        2,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        2,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        3,
        3
      ],
      [
        1,
        3,
        0
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        3,
        2
      ],
      [
        2,
        3,
        2
      ],
      [
        3,
        3,
        2
      ],
      [
        3,
        3,
        3
      ],
      [
        3,
        3,
        0
      ],
      [
        3,
        3,
        1
      ],
      [
        3,
        0,
        1
      ],
      [
        3,
        0,
        2
      ],
      [
        0,
        0,
        2
      ],
      [
        0,
        1,
        2
      ],
      [
        0,
        2,
        2
      ],
      [
        0,
        2,
        3
      ],
      [
        0,
        2,
        0
      ],
      [
        0,
        3,
        0
      ],
      [
        0,
        3,
        1
      ],
      [
        0,
        3,
        2
      ],
      [
        0,
        3,
        3
      ],
      [
        0,
        0,
        3
      ],
      [
        1,
        0,
        3
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        2,
        0
      ],
      [
        2,
        2,
        0
      ],
      [
        2,
        2,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        2,
        0,
        2
      ],
      [
        2,
        0,
        3
      ],
      [
        3,
        0,
        3
      ],
      [
        3,
        1,
        3
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        2,
        1,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        2,
        2,
        3
      ],
      [
        2,
        3,
        3
      ],
      [
        2,
        3,
        0
      ],
      [
        2,
        0,
        0
      ],
      [
        3,
        0,
        0
      ],
      [
        0,
        0,
        0
      ]
    ],
    "1": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        1,
        0
      ],
      [
        2,
        1,
        0
      ],
      [
        2,
        2,
        0
      ],
      [
        2,
        3,
        0
      ],
      [
        3,
        3,
        0
      ],
      [
        0,
        3,
        0
      ],
      [
        1,
        3,
        0
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        1,
        2
      ],
      [
        2,
        1,
        2
      ],
      [
        2,
        1,
        3
      ],
      [
        2,
        2,
        3
      ],
      [
        3,
        2,
        3
      ],
      [
        3,
        3,
        3
      ],
      [
        3,
        0,
        3
      ],
      [
        3,
        0,
        0
      ],
      [
        3,
        0,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        1,
        2
      ],
      [
        0,
        1,
        3
      ],
      [
        0,
        2,
        3
      ],
      [
        0,
        3,
        3
      ],
      [
        1,
        3,
        3
      ],
      [
        2,
        3,
        3
      ],
      [
        2,
        0,
        3
      ],
      [
        2,
        0,
        0
      ],
      [
        2,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        3,
        2,
        2
      ],
      [
        0,
        2,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        1,
        3,
        2
      ],
      [
        1,
        0,
        2
      ],
      [
        1,
        0,
        3
      ],
      [
        1,
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        0
      ],
      [
        1,
        2,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        2,
        2,
        2
      ],
      [
        2,
        3,
        2
      ],
      [
        2,
        0,
        2
      ],
      [
        3,
        0,
        2
      ],
      [
        3,
        1,
        2
      ],
      [
        3,
        1,
        3
      ],
      [
        3,
        1,
        0
      ],
      [
        3,
        2,
        0
      ],
      [
        0,
        2,
        0
      ],
      [
        0,
        2,
        1
      ],
      [
        0,
        3,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        2,
        3,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        3,
        3,
        2
      ],
      [
        0,
        3,
        2
      ],
      [
        0,
        0,
        2
      ],
      [
        0,
        0,
        3
      ],
      [
        0,
        0,
        0
      ]
    ],
    "2": [
      [
        0,
        0,
        0
      ],
      [
        1,
        0,
        0
      ],
      [
        2,
        0,
        0
      ],
      [
        2,
        1,
        0
      ],
      [
        2,
        1,
        1
      ],
      [
        2,
        2,
        1
      ],
      [
        3,
        2,
        1
      ],
      [
        3,
        3,
        1
      ],
      [
        0,
        3,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        0,
        2
      ],
      [
        1,
        0,
        2
      ],
      [
        2,
        0,
        2
      ],
      [
        2,
        1,
        2
      ],
      [
        3,
        1,
        2
      ],
      [
        0,
        1,
        2
      ],
      [
        1,
        1,
        2
      ],
      [
        1,
        2,
        2
      ],
      [
        2,
        2,
        2
      ],
      [
        3,
        2,
        2
      ],
      [
        3,
        3,
        2
      ],
      [
        3,
        0,
        2
      ],
      [
        3,
        0,
        3
      ],
      [
        0,
        0,
        3
      ],
      [
        0,
        1,
        3
      ],
      [
        1,
        1,
        3
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        3,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        3,
        0,
        1
      ],
      [
        3,
        1,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        2,
        1
      ],
      [
        0,
        2,
        2
      ],
      [
        0,
        3,
        2
      ],
      [
        1,
        3,
        2
      ],
      [
        1,
        3,
        3
      ],
      [
        1,
        0,
        3
      ],
      [
        2,
        0,
        3
      ],
      [
        2,
        1,
        3
      ],
      [
        3,
        1,
        3
      ],
      [
        3,
        2,
        3
      ],
      [
        0,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        2,
        2,
        3
      ],
      [
        2,
        2,
        0
      ],
      [
        3,
        2,
        0
      ],
      [
        3,
        3,
        0
      ],
      [
        3,
        0,
        0
      ],
      [
        3,
        1,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        2,
        0
      ],
      [
        1,
        2,
        0
      ],
      [
        1,
        3,
        0
      ],
      [
        2,
        3,
        0
      ],
      [
        2,
        3,
        1
      ],
      [
        2,
        3,
        2
      ],
      [
        2,
        3,
        3
      ],
      [
        3,
        3,
        3
      ],
      [
        0,
        3,
        3
      ],
      [
        0,
        3,
        0
      ],
      [
        0,
        0,
        0
      ]
    ]
  }
}

==> anc/requirements-artifacts.txt <==
# Minimal dependency note for the artifact bundle.
# Python 3.10+ recommended.
# Only route_e_even.py imports NumPy directly; the other scripts
# depend on it indirectly through that module.
numpy>=1.24


==> anc/route_e_even.py <==
#!/usr/bin/env python3
"""Deterministic Route E utilities for even m >= 6.

This module has three layers of functionality.

1. theorem_certificate(m):
   Uses the closed-form first-return formulas proved in the manuscript.
   This is the quick path: O(m) time, O(1) extra space.

2. validate_return_maps_against_definition(m):
   Recomputes the return maps from Definition 4 and compares them with the
   Appendix-A formulas. This is O(m^3) if done naively, but here only O(m^2 * m)
   on P_0 and intended as a regression check.

3. validate_full_color_cycles(m):
   Directly computes the three color maps on V=(Z/mZ)^3 and checks that each is a
   single Hamilton cycle. This is O(m^3) in memory/time and is meant only for
   exact finite verification, not for the theorem path.

The code is entirely deterministic and does not use randomness.
"""

from __future__ import annotations

import argparse
from dataclasses import dataclass
from typing import Callable, Dict, Iterable, List, Sequence, Tuple

Pair = Tuple[int, int]
Triple = Tuple[int, int, int]


@dataclass(frozen=True)
class Certificate:
    m: int
    case: str
    T0_cycle_order: List[int]
    T1_cycle_order: List[int]
    T2_cycle_order: List[int]
    rho0_sum: int
    rho1_sum: int
    rho2_sum: int


def mod(x: int, m: int) -> int:
    return x % m


# ---------------------------------------------------------------------------
# Direct Route E rule from the manuscript
# ---------------------------------------------------------------------------

def layer(v: Triple, m: int) -> int:
    i, j, k = v
    return (i + j + k) % m


def route_e_direction_triple(m: int, v: Triple) -> Triple:
    """Return (d0,d1,d2) for Route E at vertex v.

    Coordinates and directions are 0-based: direction r means v -> v + e_r.
    """
    if m < 6 or m % 2 != 0:
        raise ValueError("Route E is only defined here for even m >= 6.")

    i, j, k = (x % m for x in v)
    s = (i + j + k) % m

    if s not in (0, 1, 2):
        return (0, 1, 2)

    if s == 1:
        return (1, 0, 2) if i == 0 else (2, 0, 1)

    if s == 2:
        return (2, 1, 0) if j == 0 else (0, 1, 2)

    # s == 0
    if m % 6 in (0, 2):
        if (i, j, k) == (m - 2, 1, 1):
            return (0, 1, 2)
        if (i, j, k) == (m - 2, 2, 0):
            return (2, 0, 1)
        if (i, j, k) == (0, 0, 0):
            return (1, 0, 2)
        if 1 <= i <= m - 3 and (j, k) == (1, (m - 1 - i) % m):
            return (1, 0, 2)
        if (i, j, k) == (m - 1, 2, m - 1):
            return (1, 0, 2)

        if (i, j, k) == (0, 1, m - 1):
            return (0, 2, 1)
        if 1 <= i <= m - 3 and (j, k) == ((m - i) % m, 0):
            return (0, 2, 1)
        if (i, j, k) == (m - 1, 0, 1):
            return (0, 2, 1)

        if i == 0 and 2 <= j <= m - 1 and k == (m - j) % m:
            return (2, 1, 0)
        if (i, j, k) == (1, 0, m - 1):
            return (2, 1, 0)

        return (1, 2, 0)

    # m % 6 == 4
    if (i, j, k) == (0, 0, 0):
        return (1, 0, 2)
    if 2 <= i <= m - 3 and (j, k) == (1, (m - 1 - i) % m):
        return (1, 0, 2)
    if (i, j, k) == (m - 1, 2, m - 1):
        return (1, 0, 2)

    if (i, j, k) == (0, 1, m - 1):
        return (0, 2, 1)
    if 2 <= i <= m - 3 and (j, k) == ((m - i) % m, 0):
        return (0, 2, 1)
    if (i, j, k) == (m - 1, 0, 1):
        return (0, 2, 1)

    if i == 0 and 2 <= j <= m - 1 and k == (m - j) % m:
        return (2, 1, 0)
    if (i, j, k) == (1, 0, m - 1):
        return (2, 1, 0)
    if i == 1 and 2 <= j <= m - 2 and k == (m - 1 - j) % m:
        return (2, 1, 0)
    if (i, j, k) == (2, 0, m - 2):
        return (2, 1, 0)
    if (i, j, k) == (2, m - 1, m - 1):
        return (2, 1, 0)

    if (i, j, k) in {(1, 1, m - 2), (m - 2, 1, 1)}:
        return (0, 1, 2)
    if (i, j, k) in {(1, m - 1, 0), (m - 2, 2, 0)}:
        return (2, 0, 1)

    return (1, 2, 0)


def bump(v: Triple, direction: int, m: int) -> Triple:
    i, j, k = v
    if direction == 0:
        return ((i + 1) % m, j, k)
    if direction == 1:
        return (i, (j + 1) % m, k)
    if direction == 2:
        return (i, j, (k + 1) % m)
    raise ValueError("direction must be 0,1,2")


def color_map_from_definition(m: int, color: int, v: Triple) -> Triple:
    return bump(v, route_e_direction_triple(m, v)[color], m)


# ---------------------------------------------------------------------------
# P_0 parameterization and closed-form Appendix-A return maps
# ---------------------------------------------------------------------------

def p0_point(m: int, i: int, k: int) -> Triple:
    return (i % m, (-i - k) % m, k % m)


def return_map_from_definition(m: int, color: int, i: int, k: int) -> Pair:
    v = p0_point(m, i, k)
    for _ in range(m):
        v = color_map_from_definition(m, color, v)
    i2, _, k2 = v
    return i2 % m, k2 % m


def R0_formula(m: int, i: int, k: int) -> Pair:
    i %= m
    k %= m
    if m % 6 in (0, 2):
        if (i, k) == (0, 0):
            return (i - 2) % m, k
        if (i, k) == (1, m - 1):
            return (i - 3) % m, (k + 3) % m
        if (i, k) == (m - 2, 0):
            return (i - 2) % m, (k + 2) % m
        if (i, k) == (m - 1, 1):
            return (i - 1) % m, k
        if (i + k) % m == 1 and (i, k) != (1, 0):
            return (i - 3) % m, (k + 2) % m
        if (k == 0 and 1 <= i <= m - 3) or (i, k) in {(0, m - 1), (m - 2, 1)}:
            return (i - 1) % m, (k + 1) % m
        return (i - 2) % m, (k + 1) % m

    if (i, k) == (0, 0):
        return (i - 2) % m, k
    if (i, k) == (m - 1, 1):
        return (i - 1) % m, k
    if (i, k) in {(1, m - 1), (2, m - 2)}:
        return (i - 3) % m, (k + 3) % m
    if (i == 1 and 0 <= k <= m - 3) or (i, k) in {(2, m - 1), (m - 2, 0)}:
        return (i - 2) % m, (k + 2) % m
    if (i + k) % m == 1 and (i, k) not in {(1, 0), (2, m - 1)}:
        return (i - 3) % m, (k + 2) % m
    if (k == 0 and 2 <= i <= m - 3) or (i, k) in {(0, m - 1), (1, m - 2), (m - 2, 1)}:
        return (i - 1) % m, (k + 1) % m
    return (i - 2) % m, (k + 1) % m


def R1_formula(m: int, i: int, k: int) -> Pair:
    i %= m
    k %= m
    if m % 6 in (0, 2):
        if (((i + k) % m == m - 1 and 1 <= i <= m - 3)
                or (i, k) in {(0, 0), (m - 2, 0), (m - 1, m - 1)}):
            return (i + 2) % m, k
        if ((i == 0 and 1 <= k <= m - 2) or (i, k) in {(1, m - 1), (m - 2, 1)}):
            return (i + 1) % m, k
        return (i + 1) % m, (k + 1) % m

    if (((i + k) % m == m - 1 and 2 <= i <= m - 3)
            or (i, k) in {(0, 0), (1, 0), (m - 2, 0), (m - 1, m - 1)}):
        return (i + 2) % m, k
    if ((i == 0 and 1 <= k <= m - 2)
            or (i == 1 and 1 <= k <= m - 1)
            or (i, k) in {(2, m - 2), (2, m - 1), (m - 2, 1)}):
        return (i + 1) % m, k
    return (i + 1) % m, (k + 1) % m


def R2_formula(m: int, i: int, k: int) -> Pair:
    i %= m
    k %= m
    if (i, k) == (2, 0):
        return (i + 1) % m, (k - 3) % m
    if (i + k) % m == 1 and (i, k) not in {(1, 0), (m - 1, 2)}:
        return (i + 2) % m, (k - 3) % m
    if (((k % m) == ((m - 1 - i) % m) and i != m - 1) or (i, k) == (m - 1, m - 1)):
        return i, (k - 1) % m
    if ((k == 0 and i not in {0, 2, m - 1}) or (i, k) == (m - 1, 1)):
        return i, (k - 2) % m
    if ((i == m - 1 and k not in {1, m - 1}) or (i, k) == (0, 0)):
        return (i + 1) % m, (k - 1) % m
    return (i + 1) % m, (k - 2) % m


def return_map_formula(m: int, color: int, i: int, k: int) -> Pair:
    if color == 0:
        return R0_formula(m, i, k)
    if color == 1:
        return R1_formula(m, i, k)
    if color == 2:
        return R2_formula(m, i, k)
    raise ValueError("color must be 0,1,2")


# ---------------------------------------------------------------------------
# Closed-form first-return data on the transversals used in the manuscript
# ---------------------------------------------------------------------------

def T0_formula(m: int, x: int) -> int:
    x %= m
    if m % 6 in (0, 2):
        if x == 0:
            return m - 2
        if 1 <= x <= m - 5:
            return x + 2
        if x == m - 4:
            return m - 1
        if x == m - 3:
            return 2
        if x == m - 2:
            return 1
        return 0
    if x == 0:
        return m - 2
    if x == 1:
        return 4 % m
    if x == 2:
        return 6 % m
    if 3 <= x <= m - 7:
        return x + 4
    if x == m - 6:
        return 3
    if x == m - 5:
        return m - 1
    if x == m - 4:
        return 0
    if x == m - 3:
        return 2
    if x == m - 2:
        return 5
    return 1


def rho0_formula(m: int, x: int) -> int:
    x %= m
    if m % 6 in (0, 2):
        if x == 0:
            return 1
        if (1 <= x <= m - 4) or x == m - 1:
            return m - 1
        if x == m - 3:
            return 2 * m - 3
        return 2 * m - 1
    if x == 0:
        return 1
    if (1 <= x <= m - 7) or x == m - 4:
        return m - 2
    if x in {m - 6, m - 2}:
        return 2 * m - 4
    if x in {m - 5, m - 1}:
        return m - 1
    return 2 * m - 3


def T1_formula(m: int, x: int) -> int:
    x %= m
    if m % 6 in (0, 2):
        if x == 0:
            return 2 % m
        if 1 <= x <= m - 4:
            return (x + 3) % m
        if x == m - 3:
            return 1
        if x == m - 2:
            return 0
        return 3 % m
    if x == 0:
        return 2 % m
    if x == 1:
        return 3 % m
    if x == 2:
        return 5 % m
    if x == m - 2:
        return 0
    if x == m - 3:
        return 4 % m
    if x == m - 1:
        return 7 % m
    if x % 2 == 0:
        return (x + 2) % m
    return (x + 6) % m


def rho1_formula(m: int, x: int) -> int:
    x %= m
    if m % 6 in (0, 2):
        if x in {0, m - 2}:
            return 1
        if 1 <= x <= m - 4:
            return m + 2
        return m + 3
    if x in {0, 1, m - 2}:
        return 1
    if x == 2:
        return m + 3
    if x in {m - 3, m - 1}:
        return m + 6
    if x % 2 == 0:
        return m + 2
    return m + 4


def T2_formula(m: int, x: int) -> int:
    x %= m
    if x == 0:
        return 1
    if x == 1:
        return m - 1
    if x == 2:
        return 0
    return x - 1


def rho2_formula(m: int, x: int) -> int:
    x %= m
    if x == 0:
        return 1
    if x == 1:
        return m - 1
    if x == 2:
        return 2 * m
    return m


# ---------------------------------------------------------------------------
# Cycle-order helpers for the theorem certificate
# ---------------------------------------------------------------------------

def orbit_of_map(T: Callable[[int, int], int], m: int, start: int = 0) -> List[int]:
    out: List[int] = []
    x = start % m
    seen = set()
    while x not in seen:
        seen.add(x)
        out.append(x)
        x = T(m, x) % m
    if x != start % m:
        raise RuntimeError("map does not return to the start of the orbit")
    return out


def theorem_certificate(m: int) -> Certificate:
    if m < 6 or m % 2 != 0:
        raise ValueError("m must be even and >= 6")
    case = "I (m ≡ 0,2 mod 6)" if m % 6 in (0, 2) else "II (m ≡ 4 mod 6)"
    T0_orbit = orbit_of_map(T0_formula, m)
    T1_orbit = orbit_of_map(T1_formula, m)
    T2_orbit = orbit_of_map(T2_formula, m)
    if not (len(T0_orbit) == len(T1_orbit) == len(T2_orbit) == m):
        raise RuntimeError("at least one first-return map failed to be an m-cycle")
    rho0_sum = sum(rho0_formula(m, x) for x in range(m))
    rho1_sum = sum(rho1_formula(m, x) for x in range(m))
    rho2_sum = sum(rho2_formula(m, x) for x in range(m))
    if (rho0_sum, rho1_sum, rho2_sum) != (m * m, m * m, m * m):
        raise RuntimeError("a return-time sum is not m^2")
    return Certificate(
        m=m,
        case=case,
        T0_cycle_order=T0_orbit,
        T1_cycle_order=T1_orbit,
        T2_cycle_order=T2_orbit,
        rho0_sum=rho0_sum,
        rho1_sum=rho1_sum,
        rho2_sum=rho2_sum,
    )


# ---------------------------------------------------------------------------
# Exact finite validation utilities
# ---------------------------------------------------------------------------

def _encode3(i: int, j: int, k: int, m: int) -> int:
    return i * m * m + j * m + k


def _decode3(idx: int, m: int) -> Triple:
    k = idx % m
    idx //= m
    j = idx % m
    i = idx // m
    return (i, j, k)


def _make_dir_flat(m: int, color: int):
    """Build a flat direction-lookup array for layers 0, 1, 2.

    dir_flat[s*m*m + i*m + k] = bump direction (0/1/2) for the given color
    at the vertex on layer s with coordinates (i, (s-i-k)%m, k).
    Only valid for s in {0, 1, 2}; all other layers use the canonical
    direction = color.

    Fully vectorised: no Python-level loops.
    """
    import numpy as np
    mm = m * m
    c = color
    # Six direction triples
    T102, T201, T021 = (1, 0, 2), (2, 0, 1), (0, 2, 1)
    T210, T120, T012 = (2, 1, 0), (1, 2, 0), (0, 1, 2)

    dir_flat = np.empty(3 * mm, dtype=np.int8)

    # ---- Layer 0 (s = 0) ----
    d0 = dir_flat[0:mm].reshape(m, m)
    if m % 6 in (0, 2):
        # Case I: apply in reverse priority so highest-priority writes last.
        d0[:, :] = T120[c]                                 # default
        d0[0, 1:m - 1] = T210[c]                           # C-line: i=0
        d0[1, m - 1] = T210[c]                             # (1,0,m-1)
        d0[1:m - 2, 0] = T021[c]                           # B-line: k=0
        d0[0, m - 1] = T021[c]                             # (0,1,m-1)
        d0[m - 1, 1] = T021[c]                             # (m-1,0,1)
        ia = np.arange(1, m - 2, dtype=np.int32)
        d0[ia, (m - 1 - ia) % m] = T102[c]                 # A-line
        d0[0, 0] = T102[c]                                 # (0,0,0)
        d0[m - 1, m - 1] = T102[c]                         # (m-1,2,m-1)
        d0[m - 2, 0] = T201[c]                             # (m-2,2,0) overrides B
        d0[m - 2, 1] = T012[c]                             # (m-2,1,1) overrides A
    else:
        # Case II
        d0[:, :] = T120[c]                                 # default
        d0[1, 0] = T201[c]                                 # E: (1,m-1,0)
        d0[m - 2, 0] = T201[c]                             # E: (m-2,2,0)
        d0[1, m - 2] = T012[c]                             # D: (1,1,m-2)
        d0[m - 2, 1] = T012[c]                             # D: (m-2,1,1)
        d0[2, m - 1] = T210[c]                             # C: (2,m-1,m-1)
        d0[2, m - 2] = T210[c]                             # C: (2,0,m-2)
        d0[1, 1:m - 2] = T210[c]                           # C: i=1, k∈[1,m-3]
        d0[1, m - 1] = T210[c]                             # C: (1,0,m-1)
        d0[0, 1:m - 1] = T210[c]                           # C: i=0, k∈[1,m-2]
        d0[m - 1, 1] = T021[c]                             # B: (m-1,0,1)
        d0[2:m - 2, 0] = T021[c]                           # B: i∈[2,m-3], k=0
        d0[0, m - 1] = T021[c]                             # B: (0,1,m-1)
        d0[m - 1, m - 1] = T102[c]                         # A: (m-1,2,m-1)
        ia = np.arange(2, m - 2, dtype=np.int32)
        d0[ia, (m - 1 - ia) % m] = T102[c]                 # A-line
        d0[0, 0] = T102[c]                                 # A: (0,0,0)

    # ---- Layer 1 (s = 1): (1,0,2) if i==0, else (2,0,1) ----
    d1 = dir_flat[mm:2 * mm].reshape(m, m)
    d1[:, :] = T201[c]
    d1[0, :] = T102[c]

    # ---- Layer 2 (s = 2): (2,1,0) if j==0, else (0,1,2) ----
    d2 = dir_flat[2 * mm:3 * mm].reshape(m, m)
    d2[:, :] = T012[c]
    i2d = np.arange(m, dtype=np.int32).reshape(m, 1)
    k2d = np.arange(m, dtype=np.int32).reshape(1, m)
    d2[((i2d + k2d) % m) == 2] = T210[c]

    return dir_flat


def _build_color_perm(m: int, color: int):
    """Build a flat permutation array for one color on all m^3 vertices.

    Uses the vectorised direction tables for layers 0-2 and the canonical
    direction for all other layers.  No Python-level vertex loop.
    """
    import numpy as np
    n = m * m * m
    mm = m * m

    idx = np.arange(n, dtype=np.int32)
    ii = idx // mm
    jj = (idx % mm) // m
    kk = idx % m

    # Default direction for every vertex: `color` (canonical triple)
    d = np.full(n, color, dtype=np.int8)

    # Override layers 0, 1, 2 using the precomputed flat table
    dir_flat = _make_dir_flat(m, color)
    i2d = np.arange(m, dtype=np.int32).reshape(m, 1)
    k2d = np.arange(m, dtype=np.int32).reshape(1, m)
    for s_val in range(3):
        j_s = (s_val - i2d - k2d) % m
        flat_src = s_val * mm + i2d * m + k2d            # index into dir_flat
        flat_dst = i2d * mm + j_s * m + k2d              # index into d
        d[flat_dst.ravel()] = dir_flat[flat_src.ravel()]

    # Vectorised bump
    m0 = d == 0
    m1 = d == 1
    bi = ii.copy(); bi[m0] = (ii[m0] + 1) % m
    bj = jj.copy(); bj[m1] = (jj[m1] + 1) % m
    bk = kk.copy()
    m2 = ~(m0 | m1)
    bk[m2] = (kk[m2] + 1) % m

    return (bi * mm + bj * m + bk).astype(np.int32)


def _compose_perm_n(perm, n: int):
    """Compute perm^n by repeated squaring."""
    import numpy as np
    result = np.arange(len(perm), dtype=np.int32)
    base = perm.copy()
    while n > 0:
        if n & 1:
            result = base[result]
        base = base[base]
        n >>= 1
    return result


def validate_return_maps_against_definition(m: int) -> None:
    """Compare the displayed return-map formulas with the Route E definition.

    Tracks all m^2 points on P_0 through m colour-map steps using
    precomputed direction tables for layers 0-2.  Memory is O(m^2);
    time is O(m^3) with fully vectorised inner loop.
    """
    import numpy as np
    mm = m * m

    for color in range(3):
        dir_flat = _make_dir_flat(m, color)

        # Initialise the m^2 points of P_0: (i, (-i-k)%m, k)
        pi = np.repeat(np.arange(m, dtype=np.int32), m)
        pk = np.tile(np.arange(m, dtype=np.int32), m)
        pj = (-pi - pk) % m

        # Advance all points through m colour-map steps
        for _ in range(m):
            s = (pi + pj + pk) % m

            # Default direction = color (canonical triple on layers >= 3)
            d = np.full(mm, color, dtype=np.int8)

            # Override the (few) points currently on layers 0, 1, or 2
            special = s < 3
            if np.any(special):
                flat_idx = s[special] * mm + pi[special] * m + pk[special]
                d[special] = dir_flat[flat_idx]

            # Apply bump
            m0 = d == 0; m1 = d == 1; m2 = ~(m0 | m1)
            pi[m0] = (pi[m0] + 1) % m
            pj[m1] = (pj[m1] + 1) % m
            pk[m2] = (pk[m2] + 1) % m

        # Compare result with closed-form formulas
        for idx in range(mm):
            i_s, k_s = idx // m, idx % m
            got = (int(pi[idx]), int(pk[idx]))
            expected = return_map_formula(m, color, i_s, k_s)
            if got != expected:
                raise AssertionError(
                    f"return-map mismatch for color={color}, (i,k)=({i_s},{k_s}), "
                    f"definition={got}, formula={expected}"
                )


def cycle_lengths_on_p0(m: int, color: int) -> List[int]:
    """Compute cycle lengths of return map on P_0 using flat array."""
    import numpy as np
    m2 = m * m
    visited = np.zeros(m2, dtype=np.bool_)
    lengths: List[int] = []
    for idx in range(m2):
        if visited[idx]:
            continue
        x = idx
        count = 0
        while not visited[x]:
            visited[x] = True
            count += 1
            i, k = x // m, x % m
            ni, nk = return_map_formula(m, color, i, k)
            x = ni * m + nk
        lengths.append(count)
    lengths.sort()
    return lengths


def validate_return_map_cycle_structure(m: int) -> None:
    for color in range(3):
        lengths = cycle_lengths_on_p0(m, color)
        if lengths != [m * m]:
            raise AssertionError(f"color {color} return map does not have one m^2-cycle: {lengths}")


def cycle_lengths_on_V(m: int, color: int) -> List[int]:
    """Compute cycle lengths on V using numpy permutation array."""
    import numpy as np
    perm = _build_color_perm(m, color)
    n = len(perm)
    visited = np.zeros(n, dtype=np.bool_)
    lengths: List[int] = []
    for idx in range(n):
        if visited[idx]:
            continue
        x = idx
        count = 0
        while not visited[x]:
            visited[x] = True
            count += 1
            x = int(perm[x])
        lengths.append(count)
    lengths.sort()
    return lengths


def validate_full_color_cycles(m: int) -> None:
    for color in range(3):
        lengths = cycle_lengths_on_V(m, color)
        if lengths != [m ** 3]:
            raise AssertionError(f"color {color} is not a single Hamilton cycle: {lengths}")


# ---------------------------------------------------------------------------
# CLI
# ---------------------------------------------------------------------------

def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description="Deterministic Route E utilities for even m >= 6.")
    parser.add_argument("m", type=int, help="even integer m >= 6")
    parser.add_argument(
        "--mode",
        choices=["theorem", "return-check", "p0-check", "full-check"],
        default="theorem",
        help=(
            "theorem: quick theorem certificate from the closed-form first-return maps; "
            "return-check: compare displayed return maps with the Route E definition; "
            "p0-check: return-check plus exact cycle count on P0; "
            "full-check: exact cycle count on the full m^3-vertex digraph"
        ),
    )
    args = parser.parse_args(argv)

    m = args.m
    if m < 6 or m % 2 != 0:
        raise SystemExit("m must be even and >= 6")

    cert = theorem_certificate(m)
    print(f"m = {cert.m}")
    print(f"case = {cert.case}")
    print(f"T0 is an m-cycle: {cert.T0_cycle_order}")
    print(f"T1 is an m-cycle: {cert.T1_cycle_order}")
    print(f"T2 is an m-cycle: {cert.T2_cycle_order}")
    print(f"sum rho0 = {cert.rho0_sum}")
    print(f"sum rho1 = {cert.rho1_sum}")
    print(f"sum rho2 = {cert.rho2_sum}")
    print("Quick theorem certificate: PASS")

    if args.mode in {"return-check", "p0-check", "full-check"}:
        validate_return_maps_against_definition(m)
        print("Route E definition -> displayed return-map formulas: PASS")

    if args.mode in {"p0-check", "full-check"}:
        validate_return_map_cycle_structure(m)
        print("Return-map cycle structure on P0: PASS")

    if args.mode == "full-check":
        validate_full_color_cycles(m)
        print("All three color maps are Hamilton cycles on V: PASS")

    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/routee_first_return_check.py <==
#!/usr/bin/env python3
"""Checks the manuscript's first-return formulas for Route E.

This script complements route_e_even.py.
The main verifier checks

    Route E definition  ->  displayed return maps  ->  cycle structure on P0 / V.

This script verifies the next bridge in the manuscript:

    displayed return maps  ->  first-return maps T_c and times rho_c.

For each even m in a chosen range it compares the closed-form first-return data
(T0,T1,T2,rho0,rho1,rho2) with the actual first-return dynamics of the displayed
return maps R0,R1,R2 on the transversals used in the paper.
"""

from __future__ import annotations

import argparse
from typing import Callable, List, Sequence, Tuple

import route_e_even as ree


Pair = Tuple[int, int]


def first_return_color1(m: int, x: int) -> Pair:
    i, k = x % m, 0
    t = 0
    while True:
        i, k = ree.R1_formula(m, i, k)
        t += 1
        if k % m == 0:
            return i % m, t



def first_return_color0(m: int, x: int) -> Pair:
    i, k = x % m, 0
    t = 0
    while True:
        i, k = ree.R0_formula(m, i, k)
        t += 1
        if k % m == 0:
            return i % m, t



def first_return_color2(m: int, x: int) -> Pair:
    # The manuscript uses working coordinates (x,y)=(i, i+k), with transversal y=0.
    # So the starting point on P0 is (i,k)=(x,-x).
    i, k = x % m, (-x) % m
    t = 0
    while True:
        i, k = ree.R2_formula(m, i, k)
        t += 1
        if (i + k) % m == 0:
            return i % m, t



def orbit(T: Callable[[int, int], int], m: int, start: int = 0) -> List[int]:
    out: List[int] = []
    x = start % m
    seen = set()
    while x not in seen:
        seen.add(x)
        out.append(x)
        x = T(m, x) % m
    if x != start % m:
        raise AssertionError("first-return map did not close at the chosen start")
    return out



def verify_m(m: int) -> None:
    # Pointwise comparison with the formulas recorded in route_e_even.py.
    for x in range(m):
        t0, r0 = first_return_color0(m, x)
        if (t0, r0) != (ree.T0_formula(m, x) % m, ree.rho0_formula(m, x)):
            raise AssertionError(
                f"m={m}, color=0, x={x}: actual {(t0,r0)} != formula {(ree.T0_formula(m,x)%m, ree.rho0_formula(m,x))}"
            )
        t1, r1 = first_return_color1(m, x)
        if (t1, r1) != (ree.T1_formula(m, x) % m, ree.rho1_formula(m, x)):
            raise AssertionError(
                f"m={m}, color=1, x={x}: actual {(t1,r1)} != formula {(ree.T1_formula(m,x)%m, ree.rho1_formula(m,x))}"
            )
        t2, r2 = first_return_color2(m, x)
        if (t2, r2) != (ree.T2_formula(m, x) % m, ree.rho2_formula(m, x)):
            raise AssertionError(
                f"m={m}, color=2, x={x}: actual {(t2,r2)} != formula {(ree.T2_formula(m,x)%m, ree.rho2_formula(m,x))}"
            )

    # Global cycle-structure consequences used in the main proof.
    if len(orbit(ree.T0_formula, m)) != m:
        raise AssertionError(f"m={m}: T0 is not an m-cycle")
    if len(orbit(ree.T1_formula, m)) != m:
        raise AssertionError(f"m={m}: T1 is not an m-cycle")
    if len(orbit(ree.T2_formula, m)) != m:
        raise AssertionError(f"m={m}: T2 is not an m-cycle")

    if sum(ree.rho0_formula(m, x) for x in range(m)) != m * m:
        raise AssertionError(f"m={m}: sum rho0 != m^2")
    if sum(ree.rho1_formula(m, x) for x in range(m)) != m * m:
        raise AssertionError(f"m={m}: sum rho1 != m^2")
    if sum(ree.rho2_formula(m, x) for x in range(m)) != m * m:
        raise AssertionError(f"m={m}: sum rho2 != m^2")



def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description="Check the manuscript's first-return formulas for Route E.")
    parser.add_argument("--m-min", type=int, default=6, help="smallest even m to test (default: 6)")
    parser.add_argument("--m-max", type=int, default=120, help="largest even m to test (default: 120)")
    args = parser.parse_args(argv)

    if args.m_min > args.m_max:
        raise SystemExit("--m-min must be <= --m-max")

    tested: List[int] = []
    for m in range(args.m_min, args.m_max + 1):
        if m % 2 == 0 and m >= 6:
            verify_m(m)
            tested.append(m)

    if not tested:
        raise SystemExit("no even m >= 6 in the requested range")

    print("Route E first-return checks: PASS")
    print(f"tested even m = {tested[0]}..{tested[-1]} (step 2), count = {len(tested)}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/routee_large_m_certificate.py <==
#!/usr/bin/env python3
"""Proof-backed O(1) certificates for very large even m in Route E.

This script is intentionally different from `route_e_even.py`.

- `route_e_even.py --mode theorem` is still the formula-driven regression path:
  it iterates the lane maps and sums the return times explicitly, so it costs
  O(m) per input.
- This module assumes the manuscript proofs are correct and turns the proved
  splice normal forms plus proved return-time identities into an O(1)
  certificate for arbitrarily large even `m >= 6`.

The purpose is not to replace the finite regression scripts. It is to make
large-number spot checks cheap once the proof has been accepted.
"""

from __future__ import annotations

import argparse
import json
from dataclasses import asdict, dataclass
from typing import List, Sequence


@dataclass(frozen=True)
class LargeColorCertificate:
    color: int
    splice_permutation: str
    block_summary: str
    lane_map_single_cycle: bool
    rho_sum: int
    rho_sum_equals_m2: bool


@dataclass(frozen=True)
class LargeCertificate:
    m: int
    case: str
    proof_mode: str
    color_certificates: List[LargeColorCertificate]
    p0_hamilton: bool
    full_hamilton: bool


def _parse_m_list(raw: str) -> List[int]:
    return [int(part.strip()) for part in raw.split(",") if part.strip()]


def _case_label(m: int) -> str:
    return "I (m ≡ 0,2 mod 6)" if m % 6 in (0, 2) else "II (m ≡ 4 mod 6)"


def _color2_certificate(m: int) -> LargeColorCertificate:
    rho_sum = 1 + (m - 1) + 2 * m + (m - 3) * m
    return LargeColorCertificate(
        color=2,
        splice_permutation="(1 2)",
        block_summary="F_{2,1}=(0,1); F_{2,2}=(m-1,m-2,...,2)",
        lane_map_single_cycle=True,
        rho_sum=rho_sum,
        rho_sum_equals_m2=(rho_sum == m * m),
    )


def _color1_certificate(m: int) -> LargeColorCertificate:
    if m % 6 in (0, 2):
        rho_sum = 2 + (m - 4) * (m + 2) + 2 * (m + 3)
        if m % 6 == 2:
            block_summary = (
                "F_{1,1}=(0,2,5,...,m-3); "
                "F_{1,2}=(1,4,7,...,m-1); "
                "F_{1,3}=(3,6,9,...,m-2)"
            )
        else:
            block_summary = (
                "F_{1,1}=(0,2,5,...,m-1); "
                "F_{1,2}=(3,6,9,...,m-3,1); "
                "F_{1,3}=(4,7,10,...,m-2)"
            )
    else:
        half = (m - 6) // 2
        rho_sum = 3 + (m + 3) + half * (m + 2) + half * (m + 4) + 2 * (m + 6)
        block_summary = (
            "F_{1,1}=(0,2,5,11,...,m-5,1); "
            "F_{1,2}=(3,9,15,...,m-1,7,13,...,m-3); "
            "F_{1,3}=(4,6,8,...,m-2)"
        )
    return LargeColorCertificate(
        color=1,
        splice_permutation="(1 2 3)",
        block_summary=block_summary,
        lane_map_single_cycle=True,
        rho_sum=rho_sum,
        rho_sum_equals_m2=(rho_sum == m * m),
    )


def _color0_certificate(m: int) -> LargeColorCertificate:
    if m % 6 in (0, 2):
        rho_sum = 1 + (m - 3) * (m - 1) + (2 * m - 3) + (2 * m - 1)
        block_summary = (
            "F_{0,1}=(0,m-2); "
            "F_{0,2}=(1,3,5,...,m-3); "
            "F_{0,3}=(2,4,6,...,m-4); "
            "F_{0,4}=(m-1)"
        )
    elif m % 12 == 10:
        rho_sum = 1 + (m - 6) * (m - 2) + 2 * (2 * m - 4) + 2 * (m - 1) + (2 * m - 3)
        block_summary = (
            "F_{0,1}=(0,m-2,5,9,...,m-1,1); "
            "F_{0,2}=(4,8,...,m-6); "
            "F_{0,3}=(3,7,...,m-3); "
            "F_{0,4}=(2,6,...,m-4)"
        )
    else:
        rho_sum = 1 + (m - 6) * (m - 2) + 2 * (2 * m - 4) + 2 * (m - 1) + (2 * m - 3)
        block_summary = (
            "F_{0,1}=(0,m-2,5,9,...,m-3); "
            "F_{0,2}=(2,6,...,m-6); "
            "F_{0,3}=(3,7,...,m-1,1); "
            "F_{0,4}=(4,8,...,m-4)"
        )
    return LargeColorCertificate(
        color=0,
        splice_permutation="(1 2 3 4)",
        block_summary=block_summary,
        lane_map_single_cycle=True,
        rho_sum=rho_sum,
        rho_sum_equals_m2=(rho_sum == m * m),
    )


def large_theorem_certificate(m: int) -> LargeCertificate:
    if m < 6 or m % 2 != 0:
        raise ValueError("m must be even and >= 6")

    colors = [_color0_certificate(m), _color1_certificate(m), _color2_certificate(m)]
    p0_hamilton = all(cert.lane_map_single_cycle and cert.rho_sum_equals_m2 for cert in colors)

    return LargeCertificate(
        m=m,
        case=_case_label(m),
        proof_mode="splice normal form + return-time identities",
        color_certificates=colors,
        p0_hamilton=p0_hamilton,
        full_hamilton=p0_hamilton,
    )


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(
        description="O(1) proof-backed certificates for very large even Route E instances."
    )
    parser.add_argument(
        "--m-list",
        default="1000,1000000,1000000000",
        help="comma-separated even m values >= 6",
    )
    parser.add_argument("--json", action="store_true", help="print JSON instead of human-readable text")
    args = parser.parse_args(argv)

    m_values = _parse_m_list(args.m_list)
    if not m_values:
        raise SystemExit("Need at least one m value.")

    certs = [large_theorem_certificate(m) for m in m_values]

    if args.json:
        print(json.dumps([asdict(cert) for cert in certs], indent=2))
        return 0

    for cert in certs:
        print(f"m = {cert.m}")
        print(f"case = {cert.case}")
        print(f"proof_mode = {cert.proof_mode}")
        for color_cert in cert.color_certificates:
            print(
                f"color {color_cert.color}: splice={color_cert.splice_permutation} "
                f"lane_map_single_cycle={color_cert.lane_map_single_cycle} "
                f"rho_sum={color_cert.rho_sum} rho_sum_equals_m2={color_cert.rho_sum_equals_m2}"
            )
            print(f"  blocks: {color_cert.block_summary}")
        print(f"p0_hamilton = {cert.p0_hamilton}")
        print(f"full_hamilton = {cert.full_hamilton}")
        print("Large-m proof-backed certificate: PASS")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/routee_return_formula_tables_check.py <==
#!/usr/bin/env python3
"""Checks the low-layer tables and return-map formulas for Route E.

This script is designed to complement route_e_even.py.
It does not re-check the full even theorem path on V; instead it targets the
most table-driven step in the paper:

    Route E definition  ->  low-layer words  ->  displayed return-map formulas.

For every even m in a chosen range, it checks:
  1. the Appendix-B partition sets A,B,C,D,E,F are pairwise disjoint;
  2. their union is all of P_0 \\cong (Z/mZ)^2;
  3. the layer-0 Route E direction triple on each set is the one claimed;
  4. the low-layer words for colors 0,1,2 match the tables / prose;
  5. the displacement induced by each low-layer word matches the displayed
     return-map branch formulas.

This directly addresses the proof-security concern that the tables must form a
true partition and must match the final piecewise return-map formulas exactly.
"""

from __future__ import annotations

import argparse
from itertools import combinations
from typing import Dict, Iterable, List, Sequence, Set, Tuple

import route_e_even as ree

Pair = Tuple[int, int]

LAYER0_TRIPLES = {
    "A": "102",
    "B": "021",
    "C": "210",
    "D": "012",
    "E": "201",
    "F": "120",
}


def all_pairs(m: int) -> Set[Pair]:
    return {(i, k) for i in range(m) for k in range(m)}


def case_sets(m: int) -> Dict[str, Set[Pair]]:
    if m < 6 or m % 2 != 0:
        raise ValueError("m must be even and >= 6")

    if m % 6 in (0, 2):
        A = {(0, 0)} | {(i, (m - 1 - i) % m) for i in range(1, m - 2)} | {(m - 1, m - 1)}
        B = {(0, m - 1)} | {(i, 0) for i in range(1, m - 2)} | {(m - 1, 1)}
        C = {(0, k) for k in range(1, m - 1)} | {(1, m - 1)}
        D = {(m - 2, 1)}
        E = {(m - 2, 0)}
    else:
        A = {(0, 0)} | {(i, (m - 1 - i) % m) for i in range(2, m - 2)} | {(m - 1, m - 1)}
        B = {(0, m - 1)} | {(i, 0) for i in range(2, m - 2)} | {(m - 1, 1)}
        C = (
            {(0, k) for k in range(1, m - 1)}
            | {(1, k) for k in range(1, m - 2)}
            | {(1, m - 1), (2, m - 2), (2, m - 1)}
        )
        D = {(1, m - 2), (m - 2, 1)}
        E = {(1, 0), (m - 2, 0)}

    used = A | B | C | D | E
    F = all_pairs(m) - used
    return {"A": A, "B": B, "C": C, "D": D, "E": E, "F": F}


def verify_partition(m: int, sets: Dict[str, Set[Pair]]) -> None:
    ground = all_pairs(m)
    union = set().union(*sets.values())
    if union != ground:
        missing = sorted(ground - union)
        extra = sorted(union - ground)
        raise AssertionError(f"partition coverage failed at m={m}; missing={missing[:10]}, extra={extra[:10]}")
    for a, b in combinations("ABCDEF", 2):
        overlap = sets[a] & sets[b]
        if overlap:
            raise AssertionError(f"partition overlap at m={m}: {a} ∩ {b} = {sorted(overlap)[:10]}")



def p0_vertex(m: int, i: int, k: int) -> Tuple[int, int, int]:
    return ree.p0_point(m, i, k)



def layer0_triple(m: int, i: int, k: int) -> str:
    return "".join(str(x) for x in ree.route_e_direction_triple(m, p0_vertex(m, i, k)))



def low_layer_word(m: int, color: int, i: int, k: int) -> str:
    v = p0_vertex(m, i, k)
    out: List[str] = []
    for _ in range(3):
        d = ree.route_e_direction_triple(m, v)[color]
        out.append(str(d))
        v = ree.bump(v, d, m)
    return "".join(out)



def displacement_from_word(color: int, word: str, i: int, k: int, m: int) -> Pair:
    n0 = word.count("0")
    n2 = word.count("2")
    if color == 0:
        return ((i + n0 - 3) % m, (k + n2) % m)
    if color == 1:
        return ((i + n0) % m, (k + n2) % m)
    if color == 2:
        return ((i + n0) % m, (k + n2 - 3) % m)
    raise ValueError("color must be 0,1,2")



def expected_color1_word(set_name: str) -> str:
    if set_name in {"A", "E"}:
        return "001"
    if set_name in {"C", "D"}:
        return "101"
    return "201"



def expected_color0_word_case1(i: int, k: int, set_name: str, m: int) -> str:
    if set_name == "A":
        return "110" if (i, k) == (0, 0) else "120"
    if set_name == "B":
        return "010" if (i, k) == (m - 1, 1) else "020"
    if set_name == "C":
        if (i, k) == (0, 1):
            return "212"
        if (i, k) == (1, m - 1):
            return "222"
        return "210"
    if set_name == "D":
        return "020"
    if set_name == "E":
        return "220"
    return "122" if (i + k) % m == 1 else "120"



def expected_color2_word_case1(i: int, k: int, set_name: str, m: int) -> str:
    if set_name == "A":
        return "220" if (i, k) == (0, 0) else "212"
    if set_name == "B":
        if (i, k) == (0, m - 1):
            return "122"
        if (i, k) == (2, 0):
            return "110"
        return "112"
    if set_name == "C":
        return "010" if (i, k) == (0, 1) else "012"
    if set_name == "D":
        return "212"
    if set_name == "E":
        return "112"
    if i == m - 1:
        return "022"
    if (i + k) % m == 1:
        return "010"
    return "012"



def expected_color0_word_case2(i: int, k: int, set_name: str, m: int) -> str:
    if set_name == "A":
        return "110" if (i, k) == (0, 0) else "120"
    if set_name == "B":
        return "010" if (i, k) == (m - 1, 1) else "020"
    if set_name == "C":
        if (i, k) == (0, 1):
            return "212"
        if (i, k) in {(1, m - 1), (2, m - 2)}:
            return "222"
        if (i == 1 and 1 <= k <= m - 3) or (i, k) == (2, m - 1):
            return "220"
        if i == 0 and 2 <= k <= m - 2:
            return "210"
        raise AssertionError(f"unclassified Case II color-0 C-point at m={m}: {(i,k)}")
    if set_name == "D":
        return "020"
    if set_name == "E":
        return "220"
    return "122" if (i + k) % m == 1 else "120"



def expected_color2_word_case2(i: int, k: int, set_name: str, m: int) -> str:
    if set_name == "A":
        return "220" if (i, k) == (0, 0) else "212"
    if set_name == "B":
        if (i, k) == (0, m - 1):
            return "122"
        if (i, k) == (2, 0):
            return "110"
        return "112"
    if set_name == "C":
        if (i, k) in {(0, 1), (2, m - 1)}:
            return "010"
        return "012"
    if set_name == "D":
        return "212"
    if set_name == "E":
        return "112"
    if i == m - 1:
        return "022"
    if (i + k) % m == 1:
        return "010"
    return "012"



def expected_word(m: int, set_name: str, color: int, i: int, k: int) -> str:
    if color == 1:
        return expected_color1_word(set_name)
    if m % 6 in (0, 2):
        return expected_color0_word_case1(i, k, set_name, m) if color == 0 else expected_color2_word_case1(i, k, set_name, m)
    return expected_color0_word_case2(i, k, set_name, m) if color == 0 else expected_color2_word_case2(i, k, set_name, m)



def expected_layer0_triple(set_name: str) -> str:
    return LAYER0_TRIPLES[set_name]



def point_set_name(pt: Pair, sets: Dict[str, Set[Pair]]) -> str:
    for name, s in sets.items():
        if pt in s:
            return name
    raise KeyError(pt)



def verify_m(m: int, cross_check_definition: bool = False) -> None:
    sets = case_sets(m)
    verify_partition(m, sets)
    for i, k in sorted(all_pairs(m)):
        set_name = point_set_name((i, k), sets)
        actual_layer0 = layer0_triple(m, i, k)
        expect_layer0 = expected_layer0_triple(set_name)
        if actual_layer0 != expect_layer0:
            raise AssertionError(
                f"m={m}, point={(i,k)}, set={set_name}: layer-0 triple {actual_layer0} != expected {expect_layer0}"
            )
        for color in (0, 1, 2):
            actual_word = low_layer_word(m, color, i, k)
            expect_word = expected_word(m, set_name, color, i, k)
            if actual_word != expect_word:
                raise AssertionError(
                    f"m={m}, color={color}, point={(i,k)}, set={set_name}: word {actual_word} != expected {expect_word}"
                )
            disp_from_word = displacement_from_word(color, actual_word, i, k, m)
            disp_formula = ree.return_map_formula(m, color, i, k)
            if disp_from_word != disp_formula:
                raise AssertionError(
                    f"m={m}, color={color}, point={(i,k)}: displacement {disp_from_word} != formula {disp_formula}"
                )
            if cross_check_definition:
                disp_def = ree.return_map_from_definition(m, color, i, k)
                if disp_formula != disp_def:
                    raise AssertionError(
                        f"m={m}, color={color}, point={(i,k)}: formula {disp_formula} != definition {disp_def}"
                    )



def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description="Check Route E tables, partitions, and return-map formulas.")
    parser.add_argument("--m-min", type=int, default=6, help="smallest even m to test (default: 6)")
    parser.add_argument("--m-max", type=int, default=60, help="largest even m to test (default: 60)")
    parser.add_argument(
        "--cross-check-definition",
        action="store_true",
        help="also compare the table-induced displacements with the direct Definition-3 return maps",
    )
    args = parser.parse_args(argv)

    if args.m_min > args.m_max:
        raise SystemExit("--m-min must be <= --m-max")

    tested: List[int] = []
    for m in range(args.m_min, args.m_max + 1):
        if m % 2 == 0 and m >= 6:
            verify_m(m, cross_check_definition=args.cross_check_definition)
            tested.append(m)

    if not tested:
        raise SystemExit("no even m >= 6 in the requested range")

    print("Route E table / partition checks: PASS")
    print(f"tested even m = {tested[0]}..{tested[-1]} (step 2), count = {len(tested)}")
    if args.cross_check_definition:
        print("cross-check with the Route E definition return maps: PASS")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/run_even_artifact_suite.py <==
#!/usr/bin/env python3
"""Convenience runner for the even-case artifact suite.

Default behaviour:
  * m=4 finite-witness check;
  * low-layer table / partition checks on all even m in [6, 60];
  * first-return checks on all even m in [6, 120];
  * route_e_even theorem certificates on all even m in [6, 500];
  * proof-backed large-m certificates on a short large-number list;
  * route_e_even p0-check on all even m in [6, 60];
  * route_e_even full-check on all even m in [6, 30].
"""

from __future__ import annotations

import argparse
from typing import Sequence

import route_e_even as ree
import routee_large_m_certificate as large_cert
import routee_first_return_check as first_return_check
import routee_return_formula_tables_check as tables_check
import verify_m4_witness as m4_check


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description="Run the even-case artifact suite.")
    parser.add_argument("--tables-max", type=int, default=60, help="upper bound for low-layer table checks")
    parser.add_argument("--first-return-max", type=int, default=120, help="upper bound for first-return checks")
    parser.add_argument("--theorem-max", type=int, default=500, help="upper bound for theorem certificates")
    parser.add_argument(
        "--large-m-list",
        default="1000,1000000,1000000000",
        help="comma-separated large even m values for the O(1) proof-backed certificates",
    )
    parser.add_argument("--p0-max", type=int, default=60, help="upper bound for exact P0 checks")
    parser.add_argument("--full-max", type=int, default=30, help="upper bound for exact full V checks")
    args = parser.parse_args(argv)

    print("[1/7] m=4 finite witness ...")
    m4_check.main()

    print("[2/7] Low-layer table / partition checks ...")
    tables_check.main(["--m-min", "6", "--m-max", str(args.tables_max)])

    print("[3/7] First-return checks ...")
    first_return_check.main(["--m-min", "6", "--m-max", str(args.first_return_max)])

    print("[4/7] Theorem certificates from closed-form first-return maps ...")
    for m in range(6, args.theorem_max + 1, 2):
        ree.theorem_certificate(m)
    print(f"route_e_even theorem mode: PASS for even m = 6..{args.theorem_max} (step 2)")

    print("[5/7] Proof-backed large-m certificates ...")
    large_cert.main(["--m-list", args.large_m_list])

    print("[6/7] Exact P0 checks (Route E definition -> return maps -> cycle structure) ...")
    for m in range(6, args.p0_max + 1, 2):
        ree.validate_return_maps_against_definition(m)
        ree.validate_return_map_cycle_structure(m)
    print(f"route_e_even p0-check logic: PASS for even m = 6..{args.p0_max} (step 2)")

    print("[7/7] Exact full checks on V ...")
    for m in range(6, args.full_max + 1, 2):
        ree.validate_full_color_cycles(m)
    print(f"route_e_even full-check logic: PASS for even m = 6..{args.full_max} (step 2)")

    print("All attachment-bundle artifact checks: PASS")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_m4_witness.py <==
#!/usr/bin/env python3
import json
from pathlib import Path
from typing import Dict, List, Tuple

Vertex = Tuple[int, int, int]

def load_data(path: Path) -> dict:
    return json.loads(path.read_text())

def bump(v: Vertex, direction: int, m: int) -> Vertex:
    i, j, k = v
    if direction == 0:
        return ((i + 1) % m, j, k)
    if direction == 1:
        return (i, (j + 1) % m, k)
    if direction == 2:
        return (i, j, (k + 1) % m)
    raise ValueError(f"invalid direction {direction}")

def build_color_maps(table: Dict[str, List[List[str]]], m: int):
    color_map = {0: {}, 1: {}, 2: {}}
    for i_str, rows in table.items():
        i = int(i_str)
        if len(rows) != m:
            raise AssertionError(f"i={i}: expected {m} rows, found {len(rows)}")
        for j, row in enumerate(rows):
            if len(row) != m:
                raise AssertionError(f"i={i}, j={j}: expected {m} entries, found {len(row)}")
            for k, word in enumerate(row):
                if sorted(word) != ["0", "1", "2"]:
                    raise AssertionError(f"i={i}, j={j}, k={k}: entry {word!r} is not a permutation of 012")
                for c, ch in enumerate(word):
                    color_map[c][(i, j, k)] = bump((i, j, k), int(ch), m)
    return color_map

def trace_cycle(color_map: Dict[Vertex, Vertex], start: Vertex, m: int) -> List[Vertex]:
    seen = set()
    cur = start
    cycle = [cur]
    while True:
        cur = color_map[cur]
        cycle.append(cur)
        if cur == start:
            break
        if cur in seen:
            raise AssertionError(f"cycle repeats early at vertex {cur}")
        seen.add(cur)
        if len(cycle) > m**3 + 1:
            raise AssertionError("cycle exceeded expected length")
    return cycle

def verify_bijection(color_map: Dict[Vertex, Vertex], m: int, color: int) -> None:
    images = list(color_map.values())
    if len(set(images)) != m**3:
        raise AssertionError(f"color {color}: image set size {len(set(images))} != {m**3}")

def main() -> None:
    here = Path(__file__).resolve().parent
    data = load_data(here / "m4_witness.json")
    m = int(data["m"])
    if m != 4:
        raise AssertionError(f"expected m=4, got {m}")

    table = data["direction_table"]
    stored = {
        int(c): [tuple(v) for v in cyc]
        for c, cyc in data["cycles_from_start_000"].items()
    }

    color_maps = build_color_maps(table, m)
    start = (0, 0, 0)

    for c in range(3):
        verify_bijection(color_maps[c], m, c)
        traced = trace_cycle(color_maps[c], start, m)
        if len(traced) != m**3 + 1:
            raise AssertionError(f"color {c}: traced cycle length {len(traced)} != {m**3 + 1}")
        if len(set(traced[:-1])) != m**3:
            raise AssertionError(f"color {c}: cycle does not visit all {m**3} vertices exactly once")
        if traced != stored[c]:
            raise AssertionError(f"color {c}: stored machine-readable cycle does not match traced cycle")
        print(f"color {c}: Hamilton cycle of length {m**3} verified")

    print("m=4 witness verified successfully")

if __name__ == "__main__":
    main()

